A Graph-Based Approach to Generate Energy-Optimal Robot Trajectories in Polygonal Environments

As robotic systems continue to address emerging issues in areas such as logistics, mobility, manufacturing, and disaster response, it is increasingly important to rapidly generate safe and energy-efficient trajectories. In this article, we present a new approach to plan energy-optimal trajectories through cluttered environments containing polygonal obstacles. In particular, we develop a method to quickly generate optimal trajectories for a double-integrator system, and we show that optimal path planning reduces to an integer program. To find an efficient solution, we present a distance-informed prefix search to efficiently generate optimal trajectories for a large class of environments. We demonstrate that our approach, while matching the performance of RRT* and Probabilistic Road Maps in terms of path length, outperforms both in terms of energy cost and computational time by up to an order of magnitude. We also demonstrate that our approach yields implementable trajectories in an experiment with a Crazyflie quadrotor.

==> preamble/biblatex_suggest.py <==
#!/usr/bin/env python
'''
Finds undefined citations in the LaTeX log, and suggests bib files to include
'''

import os
import re


def citations_read(filename='master.log'):
    '''
    Simple regex-based parser to find undefined citations from the LaTeX log.
    '''
    citation_set = set()

    prefix = r"^.*`"
    suffix = r"'.*$"
    regex_trim = fr"({prefix}|{suffix})"
    regex_match = r"Citation.*undefined"
    with open(filename) as fid:
        for line in fid:
            if re.search(regex_match, line):
                line_new = re.sub(regex_trim, '', line).rstrip()
                citation_set.add(line_new)
    return citation_set


def files_list_ext(ext):
    '''
    Return all the files in the current directory
    '''
    # Source: https://stackoverflow.com/questions/19309667/recursive-os-listdir
    return [
        os.path.join(dp, f) for dp, _, fn in os.walk(".") for f in fn
        if f[-4:] == '.' + ext
    ]


def bib_entries(filename='biblio/consensus.bib'):
    '''
    Very simple regex-based BibTeX parser to extract names of entries

    Uses a regex to detect lines that start with "@" and extract the entry name
    '''
    entries_set = set()
    regex_match = r'@.*{([^,\s]*),'
    with open(filename) as fid:
        for line in fid:
            mtch = re.search(regex_match, line)
            if mtch:
                entries_set.add(mtch.groups()[0])
    return entries_set


def bib_file_list(dirname='./biblio'):
    '''
    Get list of all .bib files
    '''
    file_list = os.listdir(dirname)
    file_list = [x for x in file_list if x[-4:] == '.bib']
    return file_list


def bib_file_dict(dirname='./biblio'):
    '''
    Create a dict mapping each file name to the set of entries in that file
    '''
    file_list = bib_file_list(dirname)
    file_dict = {}
    for filename in file_list:
        filename_full = os.path.join(dirname, filename)
        file_dict[filename] = bib_entries(filename_full)
    return file_dict


def citations_filter_with_entries(citations: set, entries: set):
    '''
    Find the set of citations that match the given entries, and return it
    alongside the original citation set with the matched citations removed
    '''
    citations_matched = [x for x in citations if x in entries]
    citations.difference_update(citations_matched)

    return citations_matched, citations


def bib_included_read(filename='refs.tex', bib_included_files=None):
    '''
    Parse a single .tex files to extract the argument of the \bibliography command
    '''
    if bib_included_files is None:
        bib_included_files = set()

    regex_comments = r'%.*$|'
    regex_list = r'\\bibliography{([^\s}]*)}'
    regex_lstrip = r'(.*/)?'
    with open(filename) as fid:
        line_list = [line.strip() for line in fid]
        line_list = [re.sub(regex_comments, '', line) for line in line_list]
        line_str = ''.join(line_list)
        mtch = re.search(regex_list, line_str)
        if mtch is not None:
            for group in mtch.groups():
                for bib_file in group.split(','):
                    bib_file = re.sub(regex_lstrip, '', bib_file)
                    bib_included_files.add(bib_file)
    return bib_included_files


def bib_included_list(tex_file_list=files_list_ext('tex')):
    '''
    Parse all .tex files to extract the argument of the \bibliography command
    '''
    bib_included_files = set()
    for filename in tex_file_list:
        included_files = bib_included_read(filename)
        bib_included_files = bib_included_files.union(included_files)
    return bib_included_files


def match(log_filename='master.log', bib_dirname='./biblio'):
    '''
    Get set of files that contain citations to find, and set of citations that
    do not appear in any file
    '''
    black_list = {'concat'}
    citations_to_find = citations_read(log_filename)
    files_dict = bib_file_dict(bib_dirname)
    files_to_include = set()
    for filename, entries in files_dict.items():
        if filename not in black_list:
            citations_matched, citations_to_find = citations_filter_with_entries(
                citations_to_find, entries)
            if len(citations_matched) > 0:
                filename = filename[:-4]
                files_to_include.add(filename)

    files_to_include.difference_update(bib_included_list())
    if len(citations_to_find) > 0:
        print(','.join(citations_to_find))

    files_to_include_full = [
        os.path.join(bib_dirname.replace('./', ''), file)
        for file in files_to_include
    ]
    print(','.join(sorted(files_to_include_full)))


if __name__ == '__main__':
    match()

